The climb problem for $4$-general sets in PG(n,4)

A $4$-general set of PG(n,q) is a point set with no four coplanar,and Mb{n}{q} is the largest such size. The climb problem asks, at each $n$, whether the constructions of Pavese (2025) can be improved by one point. We show that the answer is governed by the code tables: $PG(M-1,q)$ contains an $N$-point $4$-general set exactly when a projective $[N,N-M,\ge 5]_q$ code exists. Over $F_4$ this settles the first two rungs: Mb{3}{4}=5 and Mb{4}{4}=11, each with two independent proofs, so Pavese's constructions are optimal at both. Over $F_5$ the same reduction gives Mb{4}{5}=12, one more than the near-MDS lower bound. At $n=5$ the tables fall silent; we state the verified position $21\le Mb{5}{4}\le 30$ rather than the tabulated $\le 29$, which rests on a private communication. Any $22$-point $4$-general set of $PG(5,4)$, if one exists, shares at most $12$ points with Pavese's extremal $21$-point set; the proof of this rigidity statement is a finite computation, with certificates in Appendix~A.

==> anc/magma/V1_family_checks.m <==
// V1_family_checks.m
// Checks for Sections 6-7 of "The climb problem for 4-general sets in PG(n,4)":
// the anchor V_1 = {P(x,x^{-2})} of Pavese's Theorem 4.6 (d = 3), the
// partition by the 63 sets V_alpha, the set W of Remark 7.4, and the
// automorphism group orders 378 and 126.
// Designed by Lu

F4 := GF(4);
P4<t> := PolynomialRing(F4);
F64<a> := ext<F4 | t^3+t+1>;
V6 := VectorSpace(F4, 6);

function canP(v)
  j := Minimum({i : i in [1..6] | v[i] ne 0});
  return (v[j]^-1)*v;
end function;
function pt(x, y)   // point P(x,y), x,y in F64, in F4-coordinates
  return canP(Vector(F4, Eltseq(x) cat Eltseq(y)));
end function;

// the anchor V_1 and the family V_alpha
V1 := {pt(x, x^61) : x in F64 | x ne 0};   // x^61 = x^{-2}
printf "|V_1|            = %o  (expect 21)\n", #V1;

Valpha := func<al | {pt(x, al*x^61) : x in F64 | x ne 0}>;

// 4-general and complete (positive controls of Appendix A.1)
function is4gen(Vset)
  L := Setseq(Vset);
  for S in Subsets({1..#L}, 4) do
    if Rank(Matrix(F4, [Eltseq(L[i]) : i in Setseq(S)])) lt 4 then
      return false;
    end if;
  end for;
  return true;
end function;
allpts := {canP(v) : v in V6 | v ne V6!0};
function isComplete(Vset)
  L := Setseq(Vset);
  cov := {};
  for T in Subsets({1..#L}, 3) do
    U := sub<V6 | [L[i] : i in Setseq(T)]>;
    for v in U do
      if v ne V6!0 then Include(~cov, V6!canP(v)); end if;
    end for;
  end for;
  return cov eq allpts;
end function;
printf "V_1 4-general    = %o  (expect true)\n", is4gen(V1);
printf "V_1 complete     = %o  (expect true)\n", isComplete(V1);

// the 63 sets V_alpha partition PG(5,4) minus the two planes z1 = 0, z2 = 0
function c2f(v, off)  // F64 element from coordinates off+1..off+3
  return v[off+1] + v[off+2]*a + v[off+3]*a^2;
end function;
nz := {p : p in allpts | c2f(p,0) ne 0 and c2f(p,3) ne 0};
printf "points off planes: %o  (expect 1323)\n", #nz;
unionV := &join {Valpha(al) : al in F64 | al ne 0};
disjoint := &and[#(Valpha(al) meet Valpha(be)) eq 0 : al, be in F64 |
                   al ne 0 and be ne 0 and al ne be];
printf "63 sets x 21 pts = %o  (expect 1323)\n", #unionV;
printf "pairwise disjoint: %o  (expect true)\n", disjoint;
printf "covers off-planes: %o  (expect true)\n", unionV eq nz;
printf "V_1 = V_alpha at alpha=1: %o  (expect true)\n", V1 eq Valpha(F64!1);

// W: a collineation image of V_1 disjoint from V_1 (Remark 7.4)
GL6 := GL(6, F4);
SetSeed(20260922);
W := {};
repeat
  gm := Random(GL6);
  W := {canP(v * gm) : v in V1};
until #(W meet V1) eq 0;
printf "|W meet V_1|     = %o  (expect 0)\n", #(W meet V1);
printf "W 4-general      = %o  (expect true)\n", is4gen(W);
printf "W complete       = %o  (expect true)\n", isComplete(W);

// |W meet V_alpha| <= 2 for all alpha, by direct point-counting
mx := 0;
for al in F64 do
  if al ne 0 then mx := Maximum(mx, #(W meet Valpha(al))); end if;
end for;
printf "max |W meet V_a| = %o  (expect <= 2)\n", mx;

// W is the column set of a parity check matrix of a [21,15,5]_4 code
LW := Setseq(W);
H2 := Transpose(Matrix(F4, [Eltseq(LW[i]) : i in [1..21]]));
printf "rank(H2)         = %o  (expect 6)\n", Rank(H2);
DW := Dual(LinearCode(H2));
printf "kernel of H2     : [21,%o,%o]  (expect 15,5)\n", Dimension(DW), MinimumWeight(DW);

// monomial equivalence of the two [21,6]_4 row codes
L1 := Setseq(V1);
H1 := Transpose(Matrix(F4, [Eltseq(L1[i]) : i in [1..21]]));
C1 := LinearCode(H1);
C2 := LinearCode(H2);
printf "row codes equivalent: %o  (expect true)\n", IsEquivalent(C1, C2);

// automorphism group orders
G := AutomorphismGroup(C1);
printf "|Aut(C1)|        = %o = 2*3^3*7  (expect 378)\n", #G;
printf "stabiliser order = %o = 378/3    (expect 126)\n", #G/3;


==> anc/magma/appB_checks.m <==
// appB_checks.m
// Checks for Appendix B of "The climb problem for 4-general sets in PG(n,4)":
// the two 12-point 4-general sets of PG(4,5), and the 11-point NMDS-set
// obtained by deleting one point of the second set (Remark 4.9).
// Designed by Lu 

F5 := GF(5);

B1 := Matrix(F5, [
 [1,1,1,0,0,1,1,1,1,1,1,1],
 [4,3,3,1,0,1,4,4,3,2,0,2],
 [1,4,4,0,0,4,1,3,1,0,0,2],
 [4,3,2,3,1,4,1,1,1,3,1,0],
 [0,1,1,4,3,1,2,0,0,0,1,4]]);
B2 := Matrix(F5, [
 [1,1,1,1,0,1,1,0,1,1,1,1],
 [1,2,4,3,1,0,4,0,0,2,0,2],
 [2,1,2,2,2,1,1,0,2,3,3,3],
 [3,1,1,4,0,3,3,0,4,2,2,4],
 [2,1,1,3,1,0,4,1,3,3,2,2]]);

function mRank(rows)
  return Rank(Matrix(F5, [Eltseq(v) : v in rows]));
end function;

procedure check12(M, name)
  Mt := Transpose(M);
  c4 := 0; c5 := 0; c6 := 0;
  for S in Subsets({1..12}, 4) do
    if mRank([Mt[i] : i in Setseq(S)]) lt 4 then c4 +:= 1; end if;
  end for;
  for S in Subsets({1..12}, 5) do
    if mRank([Mt[i] : i in Setseq(S)]) le 4 then c5 +:= 1; end if;
  end for;
  for S in Subsets({1..12}, 6) do
    if mRank([Mt[i] : i in Setseq(S)]) le 4 then c6 +:= 1; end if;
  end for;
  D := Dual(LinearCode(M));
  printf "%o: rank %o, coplanar 4-tuples %o, 5 on a solid %o, 6 on a solid %o, kernel [12,%o,%o]\n",
    name, Rank(M), c4, c5, c6, Dimension(D), MinimumWeight(D);
end procedure;

check12(B1, "set 1 (paper: 0, 97, 7, [12,7,5])");
check12(B2, "set 2 (paper: 0, --, 4, [12,7,5])");

// disjointness of the two sets as projective points
function pset(M)
  s := {};
  Mt := Transpose(M);
  for i in [1..12] do
    v := Mt[i];
    j := Minimum({k : k in [1..5] | v[k] ne 0});
    Include(~s, (v[j]^-1)*v);
  end for;
  return s;
end function;
printf "disjoint: %o  (expect true)\n", #(pset(B1) meet pset(B2)) eq 0;

// Remark 4.9: deleting the second point of set 2 gives an 11-point NMDS-set
B2t := Transpose(B2);
cols := [B2t[i] : i in [1..12] | i ne 2];
function isNMDSset(cl)
  n := #cl;
  for S in Subsets({1..n}, 4) do
    if mRank([cl[i] : i in Setseq(S)]) lt 4 then return false; end if;
  end for;
  has5 := false;
  for S in Subsets({1..n}, 5) do
    if mRank([cl[i] : i in Setseq(S)]) le 4 then has5 := true; break; end if;
  end for;
  if not has5 then return false; end if;
  for S in Subsets({1..n}, 6) do
    if mRank([cl[i] : i in Setseq(S)]) le 4 then return false; end if;
  end for;
  return true;
end function;
printf "set2 minus point 2 is an NMDS-set: %o  (expect true)\n", isNMDSset(cols);


==> anc/magma/thm41_checks.m <==
// thm41_checks.m
// Checks for Theorem 4.1 of "The climb problem for 4-general sets in PG(n,4)":
// the 11-point 4-general set of PG(4,4), its completeness, and its
// NMDS property.  Also the two small codes used in Sections 3-4:
// the [6,2,5]_5 code (Remark 4.6) and the q = 7 example after Lemma 4.7.
// Designed by Lu 

F4 := GF(4);
w := F4.1;

H := Matrix(F4, [
 [1,0,0,0,0,1,w,w,0,w^2,w^2],
 [0,1,0,0,0,w^2,0,w^2,w,w,1],
 [0,0,1,0,0,1,1,w,w^2,1,1],
 [0,0,0,1,0,1,w^2,w^2,w,0,w],
 [0,0,0,0,1,w,w,0,w^2,w^2,1]]);
Ht := Transpose(H);

function mRank(rows)
  return Rank(Matrix(F4, [Eltseq(v) : v in rows]));
end function;

printf "rank(H)            = %o  (expect 5)\n", Rank(H);

// columns non-zero and pairwise non-proportional
ndist := 0;
for i in [1..11] do
  if &and[Ht[i][j] eq 0 : j in [1..5]] then ndist := 1; end if;
  for j in [i+1..11] do
    if mRank([Ht[i], Ht[j]]) lt 2 then ndist := 1; end if;
  end for;
end for;
printf "distinct points  : %o  (expect 11)\n", 11 - ndist;

// no four coplanar
bad4 := 0;
for S in Subsets({1..11}, 4) do
  if mRank([Ht[i] : i in Setseq(S)]) lt 4 then bad4 +:= 1; end if;
end for;
printf "coplanar 4-tuples: %o  (expect 0)\n", bad4;

// kernel [11,6,5]_4 and row code [11,5,6]_4 (near-MDS pair)
RC := LinearCode(H);
DC := Dual(RC);
printf "kernel code      : [11,%o,%o]  (expect 6,5)\n", Dimension(DC), MinimumWeight(DC);
printf "row code         : [11,%o,%o]  (expect 5,6)\n", Dimension(RC), MinimumWeight(RC);

// completeness: the 165 planes of triples cover PG(4,4)
V5 := VectorSpace(F4, 5);
covered := {V5|};
for T in Subsets({1..11}, 3) do
  U := sub<V5 | [Ht[i] : i in Setseq(T)]>;
  for v in U do
    if v ne V5!0 then
      j := Minimum({i : i in [1..5] | v[i] ne 0});
      Include(~covered, V5!((v[j]^-1)*v));
    end if;
  end for;
end for;
printf "points covered   : %o of 341  (expect 341, complete)\n", #covered;

// NMDS property: some five on a solid, no six on a solid
five := 0; six := 0;
for S in Subsets({1..11}, 5) do
  if mRank([Ht[i] : i in Setseq(S)]) le 4 then five +:= 1; end if;
end for;
for S in Subsets({1..11}, 6) do
  if mRank([Ht[i] : i in Setseq(S)]) le 4 then six +:= 1; end if;
end for;
printf "5 on a solid     : %o  (expect 55)\n", five;
printf "6 on a solid     : %o  (expect 0)\n", six;

// the [6,2,5]_5 code used in Remark 4.6: six points of PG(1,5)
F5 := GF(5);
G5 := Matrix(F5, [[1,0,1,1,1,1],[0,1,1,2,3,4]]);
printf "[6,2]_5 code     : d = %o  (expect 5)\n", MinimumWeight(LinearCode(G5));

// the q = 7 example after Lemma 4.7: seven points, no five on a solid
F7 := GF(7);
e := [Vector(F7,[1,0,0,0,0]), Vector(F7,[0,1,0,0,0]), Vector(F7,[0,0,1,0,0]),
      Vector(F7,[0,0,0,1,0]), Vector(F7,[0,0,0,0,1]), Vector(F7,[1,1,1,1,1]),
      Vector(F7,[1,2,3,4,5])];
b7 := 0;
for S in Subsets({1..7}, 5) do
  if Rank(Matrix(F7, [Eltseq(e[i]) : i in Setseq(S)])) le 4 then b7 +:= 1; end if;
end for;
b74 := 0;
for S in Subsets({1..7}, 4) do
  if Rank(Matrix(F7, [Eltseq(e[i]) : i in Setseq(S)])) lt 4 then b74 +:= 1; end if;
end for;
printf "q=7 example      : 4-gen violations %o, 5 on a solid %o  (expect 0,0)\n", b74, b7;


==> anc/python/P1_sets.py <==
"""P1 (sets).  Certificate program for the hole statistics of Appendix A.3.

For each S the set of points covered by the planes of V_1 minus S is
built by enumerating each span explicitly, from a basis and all 4^3
coordinate tuples, and taking a union of sets.  No index table, no
cache, no incremental criterion.

Expected output (the table of Appendix A.3):
  r=1  max|hol|=0    feasible=0
  r=2  max|hol|=0    feasible=0
  r=3  max|hol|=0    feasible=0
  r=4  max|hol|=4    feasible=0
  r=5  max|hol|=8    feasible=924
  r=6  max|hol|=24   feasible=51429
  r=7  max|hol|=57   feasible=116280
  r=8  max|hol|=146  feasible=203490

Usage:  python P1_sets.py [rmin rmax]
"""

import itertools
import sys
import time

from pg54 import NPTS, covered_of_S


def main(rmin=1, rmax=8):
    t0 = time.time()
    for r in range(rmin, rmax + 1):
        mx = 0
        feas = 0
        for S in itertools.combinations(range(21), r):
            rem = [i for i in range(21) if i not in S]
            covered = covered_of_S(rem)
            h = (NPTS - 21) - (len(covered) - (21 - r))
            if h > mx:
                mx = h
            if h >= r + 1:
                feas += 1
        print(f"r={r}  max|hol|={mx:<4d} feasible={feas:<7d}"
              f"  ({time.time() - t0:.0f}s)", flush=True)


if __name__ == "__main__":
    rmin = int(sys.argv[1]) if len(sys.argv) > 1 else 1
    rmax = int(sys.argv[2]) if len(sys.argv) > 2 else rmin if len(sys.argv) > 1 else 8
    main(rmin, rmax)


==> anc/python/P2_counters.py <==
"""P2 (counters).  Certificate program for the hole statistics of
Appendix A.3.

Depth-first over S.  For each point of PG(5,4) a counter records how
many planes of the current V_1 minus S contain it; the holes are the
points whose counter drops to zero.  Contains no compatibility graph
and no clique search.

Expected output: the table of Appendix A.3 (see P1_sets.py).

Usage:  python P2_counters.py
"""

import time

import numpy as np

from pg54 import PLANES, PLANES_THROUGH, V1_MASK, NPTS

EXT = np.array([p for p in range(NPTS) if not (V1_MASK >> p) & 1],
               dtype=np.int64)
PLANE_PTS = [np.array(sorted(ps), dtype=np.int64) for _, ps in PLANES]


def main():
    t0 = time.time()
    counters = np.zeros(NPTS, dtype=np.int16)
    for ps in PLANE_PTS:
        counters[ps] += 1

    removed = [False] * 21
    maxe = [0] * 9
    feas = [0] * 9

    def dfs(depth, last):
        ext = int((counters[EXT] == 0).sum())
        if ext > maxe[depth]:
            maxe[depth] = ext
        if ext >= depth + 1:
            feas[depth] += 1
        if depth == 8:
            return
        for i in range(last + 1, 21):
            removed[i] = True
            for pi in PLANES_THROUGH[i]:
                (a, b, c), _ = PLANES[pi]
                o1, o2 = (b, c) if a == i else ((a, c) if b == i else (a, b))
                if not removed[o1] and not removed[o2]:
                    counters[PLANE_PTS[pi]] -= 1
            dfs(depth + 1, i)
            for pi in PLANES_THROUGH[i]:
                (a, b, c), _ = PLANES[pi]
                o1, o2 = (b, c) if a == i else ((a, c) if b == i else (a, b))
                if not removed[o1] and not removed[o2]:
                    counters[PLANE_PTS[pi]] += 1
            removed[i] = False

    dfs(0, -1)
    for r in range(1, 9):
        print(f"r={r}  max|hol|={maxe[r]:<4d} feasible={feas[r]:<7d}", flush=True)
    print(f"({time.time() - t0:.0f}s)")


if __name__ == "__main__":
    main()


==> anc/python/P3_cliques.py <==
"""P3 (cliques).  Certificate program for Proposition 7.1 of
"The climb problem for 4-general sets in PG(n,4)":
every 22-point 4-general set T of PG(5,4) satisfies |T cap V_1| <= 12.

Write T = (V_1 minus S) u R with |S| = r, so |R| = r+1.  For each S,
r = 1..8, with |hol(S)| >= r+1 the compatibility graph on hol(S) is
built: two points p,q are adjacent iff (V_1 minus S) u {p,q} contains
no coplanar quadruple.  The planes are pre-indexed once: for each of the
C(21,2) pairs and each of the 1365 points, the plane through them is
stored as a packed bitset.  The search for R is a clique search with
three extra necessary conditions:
  (a) a point of V_1 minus S coplanar with two points of R (rank check);
  (b) dependence of four points inside R (rank check);
  (c) a degree bound (k-core pruning).
Every survivor is verified in full, over all C(22,4) quadruples.

Expected result: no survivor for any S, hence r >= 9 and
|T cap V_1| <= 12.

Usage:
  python P3_cliques.py                  full run, r = 1..8
  python P3_cliques.py --rmin 5 --rmax 6
  python P3_cliques.py --limit 1000     first 1000 subsets per r
  python P3_cliques.py --selftest       planted-solution control (A.4)
"""

import argparse
import itertools
import random
import time

import numpy as np

from pg54 import (PTS, NPTS, V1, V1P, V1_MASK, ADD, MUL, rank, rank4,
                  plane_of3, holes_mask_of_S, canon, pidx)

PAIRS = list(itertools.combinations(range(21), 2))
_B = None


def build_index():
    """for each pair {x,y} of V_1-points and each point p, the plane
    through them, stored as a packed bitset over the 1365 points."""
    global _B
    if _B is not None:
        return
    t0 = time.time()
    _B = np.zeros((len(PAIRS), NPTS, 171), dtype=np.uint8)
    for pid, (i, j) in enumerate(PAIRS):
        x, y = V1P[i], V1P[j]
        for p in range(NPTS):
            bits = np.zeros(NPTS, dtype=np.uint8)
            if rank([x, y, PTS[p]]) == 3:
                for q in plane_of3(x, y, PTS[p]):
                    bits[q] = 1
            else:
                bits[:] = 1          # p on the line xy: all q forbidden
            _B[pid, p] = np.packbits(bits, bitorder="little")
    print(f"[index built in {time.time() - t0:.0f}s]")


def extra_ok(R, c, rempts):
    """extra necessary conditions (a) and (b) for adding c to R."""
    pc = PTS[c]
    for T in itertools.combinations(R, 3):
        if not rank4(PTS[T[0]], PTS[T[1]], PTS[T[2]], pc):
            return False
    for p, q in itertools.combinations(R, 2):
        for v in rempts:
            if not rank4(v, PTS[p], PTS[q], pc):
                return False
    return True


def verify_full(rempts, R):
    """full verification of rempts u R over all quadruples."""
    allpts = rempts + [PTS[i] for i in R]
    for T in itertools.combinations(allpts, 4):
        if not rank4(*T):
            return False
    return True


def kcore(cand, fbits, target):
    """iteratively drop vertices with fewer than target-1 neighbours."""
    cur = cand
    while True:
        drop = 0
        c = cur
        while c:
            v = (c & -c).bit_length() - 1
            c &= c - 1
            if (fbits[v] & cur).bit_count() < target - 1:
                drop |= 1 << v
        if not drop:
            return cur
        cur &= ~drop


def expand(R, cand, target, fbits, rempts, out):
    if len(R) == target:
        out.append(R)
        return
    while cand:
        if len(R) + cand.bit_count() < target:
            return
        c = (cand & -cand).bit_length() - 1
        cand &= ~(1 << c)
        if not extra_ok(R, c, rempts):
            continue
        expand(R + [c], cand & fbits[c], target, fbits, rempts, out)


def bitlist(b):
    out = []
    while b:
        p = (b & -b).bit_length() - 1
        out.append(p)
        b &= b - 1
    return out


def search_S(S, r):
    """one subset S: None if infeasible, else the list of verified
    survivors."""
    hol_bits = holes_mask_of_S(S)
    hol = bitlist(hol_bits)
    if len(hol) < r + 1:
        return None
    rows = [_B[pid][hol] for pid, (i, j) in enumerate(PAIRS)
            if i not in S and j not in S]
    F = np.bitwise_or.reduce(np.stack(rows), axis=0)
    fbits = {}
    for k, p in enumerate(hol):
        forb = int.from_bytes(F[k].tobytes(), "little")
        fbits[p] = hol_bits & ~forb & ~(1 << p)
    cand = kcore(hol_bits, fbits, r + 1)
    rempts = [V1P[i] for i in range(21) if i not in S]
    out = []
    expand([], cand, r + 1, fbits, rempts, out)
    return [R for R in out if verify_full(rempts, R)]


def run(rmin, rmax, limit=None):
    build_index()
    t0 = time.time()
    total = 0
    for r in range(rmin, rmax + 1):
        nfeas = 0
        nsurv = 0
        for k, S in enumerate(itertools.combinations(range(21), r)):
            if limit is not None and k >= limit:
                break
            res = search_S(S, r)
            if res is None:
                continue
            nfeas += 1
            nsurv += len(res)
        total += nsurv
        print(f"r={r}  feasible={nfeas:<7d} survivors={nsurv}"
              f"  ({time.time() - t0:.0f}s)", flush=True)
    print(f"total survivors: {total}  (expect 0)")


# -------------------------------------------------- planted control (A.4)

def rand_gl6(rng):
    while True:
        g = [[rng.randrange(4) for _ in range(6)] for _ in range(6)]
        if rank(g) == 6:
            return g


def apply_g(v, g):
    out = []
    for k in range(6):
        acc = 0
        for j in range(6):
            acc = ADD[acc][MUL[v[j]][g[j][k]]]
        out.append(acc)
    return tuple(out)


def selftest():
    """planted-solution control of A.4: a complete 21-point set W
    disjoint from V_1; remove 9 of its points, run the same search with
    target 9, and check that the search recovers exactly W."""
    rng = random.Random(20260922)
    v1set = set(V1)
    while True:
        g = rand_gl6(rng)
        W = sorted({pidx(apply_g(v, g)) for v in V1P})
        if not (set(W) & v1set):
            break
    print(f"planted set W: |W cap V_1| = {len(set(W) & v1set)} (expect 0)")
    anchor = W[:12]
    removed = set(W[12:])
    anchorP = [PTS[i] for i in anchor]
    aset = set(anchor)
    cov = set()
    for T in itertools.combinations(anchor, 3):
        cov |= plane_of3(PTS[T[0]], PTS[T[1]], PTS[T[2]])
    domain = [p for p in range(NPTS) if p not in cov and p not in aset]
    assert removed.issubset(set(domain))
    print(f"domain size: {len(domain)} (contains the 9 removed points)")
    fbits = {}
    for p in domain:
        nb = 0
        for q in domain:
            if q == p:
                continue
            ok = True
            for x, y in itertools.combinations(anchorP, 2):
                if not rank4(x, y, PTS[p], PTS[q]):
                    ok = False
                    break
            if ok:
                nb |= 1 << q
        fbits[p] = nb
    cand = 0
    for p in domain:
        cand |= 1 << p
    cand = kcore(cand, fbits, 9)
    out = []
    expand([], cand, 9, fbits, anchorP, out)
    rec = [R for R in out if set(R) == removed]
    print(f"cliques found: {len(out)}, planted solution recovered: "
          f"{len(rec) > 0} (expect True)")
    if out:
        print(f"recovered 21-set equals W: "
              f"{sorted(set(out[0]) | aset) == W} (expect True)")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--rmin", type=int, default=1)
    ap.add_argument("--rmax", type=int, default=8)
    ap.add_argument("--limit", type=int, default=None)
    ap.add_argument("--selftest", action="store_true")
    args = ap.parse_args()
    if args.selftest:
        selftest()
    else:
        run(args.rmin, args.rmax, args.limit)


if __name__ == "__main__":
    main()


==> anc/python/P4_bronkerbosch.py <==
"""P4 (Bron-Kerbosch).  Independent complete re-verification of the
largest-hole layer of r = 8 (Appendix A.5 of the paper).

The program first re-derives the list of subsets with maximal holes from
scratch, by scanning all C(21,8) subsets S and recomputing hol(S) from
the triple spans of V_1 minus S.  On each of them it builds the
compatibility graph directly from the criterion
"(V_1 minus S) u {p,q} contains no coplanar quadruple", without any
plane indexing, and runs a pivoted Bron-Kerbosch search for a 9-clique.

Expected output: max|hol| = 146 attained by exactly 126 subsets, and no
clique on any of them.

Usage:  python P4_bronkerbosch.py
"""

import itertools
import time

from pg54 import PTS, NPTS, V1P, rank, rank4, plane_of3, holes_mask_of_S


def bitlist(b):
    out = []
    while b:
        p = (b & -b).bit_length() - 1
        out.append(p)
        b &= b - 1
    return out


def bron_kerbosch(fbits, target):
    """True iff a clique of size target exists (pivoted Bron-Kerbosch)."""
    def bk(R, P, X):
        if R.bit_count() == target:
            return True
        if not P or R.bit_count() + P.bit_count() < target:
            return False
        U = P | X
        u = max(bitlist(U), key=lambda v: (fbits[v] & P).bit_count())
        todo = P & ~fbits[u]
        while todo:
            c = (todo & -todo).bit_length() - 1
            todo &= todo - 1
            if bk(R | (1 << c), P & fbits[c], X & fbits[c]):
                return True
            P &= ~(1 << c)
            X |= 1 << c
        return False

    P0 = 0
    for v in fbits:
        P0 |= 1 << v
    return bk(0, P0, 0)


def main():
    t0 = time.time()
    big = []
    mx = 0
    for S in itertools.combinations(range(21), 8):
        n = holes_mask_of_S(S).bit_count()
        if n > mx:
            mx = n
        if n == 146:
            big.append(S)
    print(f"max|hol| = {mx} (expect 146), attaining subsets: {len(big)}"
          f" (expect 126)", flush=True)

    nclique = 0
    for k, S in enumerate(big):
        hol_bits = holes_mask_of_S(S)
        hol = bitlist(hol_bits)
        rem = [i for i in range(21) if i not in S]
        fbits = {}
        for p in hol:
            forb = 0
            for i, j in itertools.combinations(rem, 2):
                if rank([V1P[i], V1P[j], PTS[p]]) == 3:
                    for q in plane_of3(V1P[i], V1P[j], PTS[p]):
                        forb |= 1 << q
                else:
                    forb = hol_bits        # p on a line xy: all forbidden
                    break
            fbits[p] = hol_bits & ~forb & ~(1 << p)
        if bron_kerbosch(fbits, 9):
            nclique += 1
        if (k + 1) % 20 == 0:
            print(f"  {k + 1}/{len(big)} checked ({time.time() - t0:.0f}s)",
                  flush=True)
    print(f"9-cliques found: {nclique} (expect 0)"
          f"  ({time.time() - t0:.0f}s)")


if __name__ == "__main__":
    main()


==> anc/python/pg54.py <==
"""Model of PG(5,4) shared by the certificate programs P1-P4.

Points of PG(5,4) are the 1365 canonical representatives of the non-zero
vectors of F_4^6, first non-zero coordinate normalised to 1.  Field
elements are stored as 0, 1, 2, 3 with 2 = w (w^2 = w + 1); addition is
xor, multiplication and inversion are table-driven.

The anchor V_1 is rebuilt from F_64 = F_4[t]/(t^3+t+1) as
V_1 = {P(x, x^{-2}) : x in F_64^*}; cf. Section 7 and Appendix A of
"The climb problem for 4-general sets in PG(n,4)".
"""

import itertools
import numpy as np

ADD = [[0, 1, 2, 3],
       [1, 0, 3, 2],
       [2, 3, 0, 1],
       [3, 2, 1, 0]]
MUL = [[0, 0, 0, 0],
       [0, 1, 2, 3],
       [0, 2, 3, 1],
       [0, 3, 1, 2]]
INV = [0, 1, 3, 2]

_NMUL = np.array(MUL, dtype=np.uint8)
_NINV = np.array(INV, dtype=np.uint8)
_POW4 = (4 ** np.arange(6)).astype(np.int64)


def canon(v):
    for a in v:
        if a:
            s = INV[a]
            return tuple(MUL[s][x] for x in v)
    return None


# canonical points, enumerated once
PTS = []
_seen = set()
for _code in range(1, 4096):
    _v = tuple((_code >> (2 * k)) & 3 for k in range(6))
    _c = canon(_v)
    if _c not in _seen:
        _seen.add(_c)
        PTS.append(_c)

POS = {}
for _i, _p in enumerate(PTS):
    _code = 0
    for _k in range(6):
        _code |= _p[_k] << (2 * _k)
    POS[_code] = _i
NPTS = len(PTS)          # 1365
_POSARR = np.full(4096, -1, dtype=np.int32)
for _code, _i in POS.items():
    _POSARR[_code] = _i


def pidx(v):
    c = canon(v)
    code = 0
    for k in range(6):
        code |= c[k] << (2 * k)
    return POS[code]


# F_64 = F_4[t]/(t^3+t+1); the element (c0,c1,c2) is c0 + c1 t + c2 t^2.
def f64_mul(x, y):
    p = [0] * 5
    for i in range(3):
        for j in range(3):
            p[i + j] = ADD[p[i + j]][MUL[x[i]][y[j]]]
    # t^3 = t+1, so t^3 = p3*(t+1) and t^4 = p4*(t^2+t)
    c0 = ADD[p[0]][p[3]]
    c1 = ADD[ADD[p[1]][p[3]]][p[4]]
    c2 = ADD[p[2]][p[4]]
    return (c0, c1, c2)


def f64_pow(x, e):
    r = (1, 0, 0)
    b = x
    while e:
        if e & 1:
            r = f64_mul(r, b)
        b = f64_mul(b, b)
        e >>= 1
    return r


F64_STAR = [(c0, c1, c2) for c0 in range(4) for c1 in range(4)
            for c2 in range(4) if (c0, c1, c2) != (0, 0, 0)]


def pt64(x, y):
    return canon((x[0], x[1], x[2], y[0], y[1], y[2]))


V1 = sorted({pidx(pt64(x, f64_pow(x, 61))) for x in F64_STAR})   # x^61 = x^{-2}
V1P = [PTS[i] for i in V1]
V1_MASK = 0
for _i in V1:
    V1_MASK |= 1 << _i
FULL = (1 << NPTS) - 1

_V1ARR = np.array(V1P, dtype=np.uint8)
_C63 = np.array([(c1, c2, c3) for c1 in range(4) for c2 in range(4)
                 for c3 in range(4) if (c1, c2, c3) != (0, 0, 0)],
                dtype=np.uint8)


def rank(vecs):
    """rank over F_4 of a list of 6-vectors (Gaussian elimination)."""
    vecs = [list(v) for v in vecs if any(v)]
    r = 0
    col = 0
    while r < len(vecs) and col < 6:
        piv = -1
        for i in range(r, len(vecs)):
            if vecs[i][col]:
                piv = i
                break
        if piv < 0:
            col += 1
            continue
        vecs[r], vecs[piv] = vecs[piv], vecs[r]
        s = INV[vecs[r][col]]
        vecs[r] = [MUL[s][x] for x in vecs[r]]
        for i in range(len(vecs)):
            if i != r and vecs[i][col]:
                f = vecs[i][col]
                vecs[i] = [vecs[i][k] ^ MUL[f][vecs[r][k]] for k in range(6)]
        r += 1
        col += 1
    return r


def rank4(a, b, c, d):
    return rank([a, b, c, d]) == 4


def plane_of(u, v, w):
    """point indices of the plane <u,v,w>, span enumerated explicitly."""
    s = set()
    for c1, c2, c3 in _C63.tolist():
        s.add(pidx(tuple(ADD[ADD[MUL[c1][u[k]]][MUL[c2][v[k]]]][MUL[c3][w[k]]]
                         for k in range(6))))
    return s


def covered_of_S(rem):
    """point indices covered by the planes of the triples in rem (indices
    of V_1), spans enumerated explicitly, vectorised over the triples."""
    T = np.array(list(itertools.combinations(rem, 3)), dtype=np.int64)
    B = _V1ARR[T]                                     # (P,3,6)
    x = np.zeros((len(T), 63, 6), dtype=np.uint8)
    for k in range(3):
        x ^= _NMUL[_C63[None, :, k:k + 1], B[:, None, k, :]]
    nz = (x != 0)
    first = nz.argmax(axis=2)
    P = len(T)
    val = x[np.arange(P)[:, None], np.arange(63)[None, :], first]
    scaled = _NMUL[_NINV[val][:, :, None], x]
    codes = (scaled.astype(np.int64) * _POW4).sum(axis=2).ravel()
    return set(_POSARR[codes].tolist())


def plane_of3(u, v, w):
    """point indices of <u,v,w>, vectorised version of plane_of."""
    u = np.asarray(u, dtype=np.uint8)
    v = np.asarray(v, dtype=np.uint8)
    w = np.asarray(w, dtype=np.uint8)
    x = (_NMUL[_C63[:, 0:1], u[None, :]] ^ _NMUL[_C63[:, 1:2], v[None, :]]
         ^ _NMUL[_C63[:, 2:3], w[None, :]])
    nz = (x != 0)
    first = nz.argmax(axis=1)
    val = x[np.arange(63), first]
    scaled = _NMUL[_NINV[val][:, None], x]
    codes = (scaled.astype(np.int64) * _POW4).sum(axis=1)
    return set(_POSARR[codes].tolist())


# the 1330 planes of triples of V_1, with bitsets
PLANES = []
for _T in itertools.combinations(range(21), 3):
    _ps = plane_of3(V1P[_T[0]], V1P[_T[1]], V1P[_T[2]])
    PLANES.append((_T, _ps))
PLANE_BITS = []
for _, _ps in PLANES:
    _b = 0
    for _p in _ps:
        _b |= 1 << _p
    PLANE_BITS.append(_b)
TRIPLE_TO_PLANE = {T: i for i, (T, _) in enumerate(PLANES)}
PLANES_THROUGH = [[] for _ in range(21)]
for _pi, (_T, _) in enumerate(PLANES):
    for _i in _T:
        PLANES_THROUGH[_i].append(_pi)


def holes_mask_of_S(S):
    """bitset of hol(S) = points outside V_1 covered by no plane of V_1\\S."""
    cov = 0
    for T in itertools.combinations([i for i in range(21) if i not in S], 3):
        cov |= PLANE_BITS[TRIPLE_TO_PLANE[T]]
    return FULL & ~V1_MASK & ~cov


def is_4general(point_indices):
    for T in itertools.combinations(point_indices, 4):
        if not rank4(PTS[T[0]], PTS[T[1]], PTS[T[2]], PTS[T[3]]):
            return False
    return True


def is_complete_4gen(point_indices):
    cov = set()
    for T in itertools.combinations(point_indices, 3):
        cov |= plane_of3(PTS[T[0]], PTS[T[1]], PTS[T[2]])
    return len(cov) == NPTS

